Retrieval Based Time Series Forecasting

Time series data appears in a variety of applications such as smart transportation and environmental monitoring. One of the fundamental problems for time series analysis is time series forecasting. Despite the success of recent deep time series forecasting methods, they require sufficient observation of historical values to make accurate forecasting. In other words, the ratio of the output length (or forecasting horizon) to the sum of the input and output lengths should be low enough (e.g., 0.3). As the ratio increases (e.g., to 0.8), the uncertainty for the forecasting accuracy increases significantly. In this paper, we show both theoretically and empirically that the uncertainty could be effectively reduced by retrieving relevant time series as references. In the theoretical analysis, we first quantify the uncertainty and show its connections to the Mean Squared Error (MSE). Then we prove that models with references are easier to learn than models without references since the retrieved references could reduce the uncertainty. To empirically demonstrate the effectiveness of the retrieval based time series forecasting models, we introduce a simple yet effective two-stage method, called ReTime consisting of a relational retrieval and a content synthesis. We also show that ReTime can be easily adapted to the spatial-temporal time series and time series imputation settings. Finally, we evaluate ReTime on real-world datasets to demonstrate its effectiveness.

==> figs/time_compare.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pickle

# plt.rcParams.update({"font.size": 12})

plt.rc("axes", labelsize=30)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=30)
plt.rc("ytick", labelsize=30)
plt.rc("legend", fontsize=20)
# plt.rc('figure', titlesize=30)  # fontsize of the figure title
fig, ax = plt.subplots(figsize=(10, 10), dpi=100)

# marker_list = ["o", "^", "s", "D", "*", "P", "v"]
# marker_list = ["o"]*7
marker_list = ["o", "^", "X", "s", "D", "*", 10]
color_list = ["k", "r", "b", "g", "darkorange", "darkviolet", "deepskyblue"]
linestyle_list = [None, None, None, None, None, None, None]
markersize_list = [10, 15, 10, 10, 10, 10, 8]

######################################################
plt.clf()
task = "Forecast network"

x = [0.2, 0.4, 0.6, 0.8]
y = [0, 1, 5, 10, 20]
t0 = [0.3387, 0.3795, 0.3929, 0.4508]
t168 = [0.3134, 0.3386, 0.3461, 0.3502]
value_list = [t168, t0]
names = ["$\Delta T=1$ week", "$\Delta T=0$"]

for i in range(2):
    plt.plot(x, value_list[i], color=color_list[i], marker=marker_list[i], markersize=markersize_list[i], label=names[i], linestyle=linestyle_list[i])


plt.xticks(x)
# plt.yticks(y)
plt.xlabel("Missing Rate")
plt.ylabel("RMSE")
# plt.title(task)
plt.legend()
# plt.show()
fig.tight_layout()
fig.savefig('time_shift_co.png')


######################################################
plt.clf()
task = "Forecast single"

x = [0.2, 0.4, 0.6, 0.8]
y = [0, 1, 5, 10, 20]
t0 = [0.4856, 0.5921, 0.6007, 0.6533]
t168 = [0.4502, 0.5427, 0.5719, 0.5949]
value_list = [t168, t0]
names = ["$\Delta T=1$ week", "$\Delta T=0$"]

for i in range(2):
    plt.plot(x, value_list[i], color=color_list[i], marker=marker_list[i], markersize=markersize_list[i], label=names[i], linestyle=linestyle_list[i])


plt.xticks(x)
# plt.yticks(y)
plt.xlabel("Missing Rate")
plt.ylabel("RMSE")
# plt.title(task)
plt.legend()
# plt.show()
fig.tight_layout()
fig.savefig('time_shift_single.png')
